Deconfinement critical point of lattice QCD with $N_{\rm f}=2$ Wilson fermions

The ${\rm SU}(3)$ pure gauge theory exhibits a first-order thermal deconfinement transition due to spontaneous breaking of its global $Z_3$ center symmetry. When heavy dynamical quarks are added, this symmetry is broken explicitly and the transition weakens with decreasing quark mass until it disappears at a critical point. We compute the critical hopping parameter and the associated pion mass for lattice QCD with $N_f=2$ degenerate standard Wilson fermions on $N_\tau\in\{6,8,10\}$ lattices, corresponding to lattice spacings $a=0.12\, {\rm fm}$, $a=0.09\, {\rm fm}$, $a=0.07\, {\rm fm}$, respectively. Significant cut-off effects are observed, with the first-order region growing as the lattice gets finer. While current lattices are still too coarse for a continuum extrapolation, we estimate $m_\pi^c\approx 4 {\rm GeV}$ with a remaining systematic error of $\sim 20\%$. Our results allow to assess the accuracy of the LO and NLO hopping expanded fermion determinant used in the literature for various purposes. We also provide a detailed investigation of the statistics required for this type of calculation, which is useful for similar investigations of the chiral transition.

==> anc/Columbia_plot_circle/CP_circle.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{tikz,amsmath,mathabx}
\usetikzlibrary{calc,positioning}

\begin{document}
\begin{tikzpicture}

    % Columbia Plot
    \node[] (CP) at (0,0) {\includegraphics[width=9cm]{ColumbiaPlot_1scenario_withNf3}};
    \draw[very thick, red] ($(CP.north east)-(2.575,0.715)$) circle(1.8mm);

\end{tikzpicture}
\end{document}

==> anc/Final_fits/Final_fit_nt10.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

\pgfplotsset{
	cycle list/.define={my marks}{
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=square*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=diamond*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=triangle*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=pentagon*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
	},
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={only marks, error bars/.cd, x explicit, x dir=both, y explicit, y dir=both},
    % initialize color list:
    cycle list/Paired-10,
    % combine it with ’mark list*’:
    cycle multiindex* list={
        [10 of]my marks\nextlist
        Paired-10\nextlist
    },
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.1300      40        6.106854       -3.140584046950e-04      6.845955104294e-02       1.925725608567e+00       7.496770030030e-02       
0.1400      40        5.993606       7.007996967490e-05       6.674062200505e-02       2.491239254563e+00       1.028011524515e-01       
0.1200      50        6.154084       -6.394672292269e-05      1.624861081780e-01       1.788369402791e+00       1.769021185238e-01       
0.1250      50        6.135576       5.466152731638e-04       1.417966605123e-01       1.805261544866e+00       1.443713708886e-01       
0.1300      50        6.105235       1.691223580099e-04       1.186690067133e-01       1.884429373798e+00       1.344138071699e-01       
0.1350      50        6.058505       -3.403723140565e-04      1.099977529430e-01       2.363879495121e+00       1.455580806173e-01       
0.1400      50        5.990219       3.703151616042e-04       1.684832665040e-01       2.738546507133e+00       2.763914102173e-01       
0.1200      60        6.154344       1.662453443187e-03       1.780771631880e-01       1.690447022259e+00       1.557355995893e-01       
0.1250      60        6.135575       -8.458847053824e-04      2.118215891444e-01       1.665693784028e+00       1.597083327799e-01       
0.1300      60        6.102686       1.141255033632e-03       1.497509094893e-01       2.002294751492e+00       1.686338273978e-01       
0.1350      60        6.057584       -1.011620566956e-04      1.163878993442e-01       2.538131301090e+00       1.898880336995e-01       
}{\IncludedData}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.1150      40        6.168176       1.130601040190e-05       6.763222985804e-02       1.820534797440e+00       6.873174714078e-02       
0.1200      40        6.152973       2.488788296383e-04       1.054665813926e-01       1.890898680008e+00       1.058072632793e-01       
}{\ExcludedData}

\pgfmathsetmacro{\slope}{0.091}
\pgfmathsetmacro{\kappaC}{0.1237}
\pgfmathsetmacro{\correction}{3.0}
\pgfmathsetmacro{\kurtosisC}{1.604}
\pgfmathsetmacro{\nuC}{0.6301}
\pgfmathsetmacro{\expCorr}{-0.8944}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}[declare function={ fitLine(\x,\ns) = (\kurtosisC + \slope * (\x - \kappaC) * \ns^(1.0/\nuC))*(1 + \correction*\ns^\expCorr);}]
                       
    \begin{axis}[
        name=plot,
        width=12cm,
        height=9cm,
        legend style = {
            name = Legend,
            at = {(0.05, 0.95)},
            anchor = north west,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        scaled x ticks=false, xmin=0.112, xmax=0.143,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=1.01, ymax=3.19, ytick={1.1,1.4,...,3.1},
        xlabel={$\kappa$},
        ylabel={$B_4$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        ]

            \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{1}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=40$}
            \pgfplotsset{cycle list shift=0}
            \addplot+[forget plot, select coords between index={0}{1}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.113:0.142] {fitLine(x,40)};
            
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={2}{6}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=50$}
            \pgfplotsset{cycle list shift=1}
            \addplot+[forget plot, myFit, domain=0.113:0.142] {fitLine(x,50)};

            \pgfplotsset{cycle list shift=5}
            \addplot+[select coords between index={7}{10}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=60$}
            \pgfplotsset{cycle list shift=4}
            \addplot+[forget plot, myFit, domain=0.113:0.142] {fitLine(x,60)};

%            \pgfplotsset{cycle list shift=6}
%            \addplot+[select coords between index={10}{10}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
%            \addplot+[] coordinates {(0,0)};
%            \addlegendentry{$N_s=70$}
%            \pgfplotsset{cycle list shift=4}
%            \addplot+[forget plot, select coords between index={4}{5}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
%            \addplot+[forget plot, myFit, domain=0.113:0.142] {fitLine(x,70)};

            \coordinate (kCup) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymax});
            \coordinate (kCdown) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymin});
            \node[anchor=center, fill=white, font=\footnotesize, inner sep=1pt]
                at ($(axis cs:\pgfkeysvalueof{/pgfplots/xmin}, \kurtosisC)!0.8!(axis cs:\pgfkeysvalueof{/pgfplots/xmax}, \kurtosisC)$) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};
            
        \end{axis}

        \draw[ultra thin, gray, dashed] (kCdown) -- (kCup);
        \node[anchor=south] at (kCup) {$\kappa_{Z_2}$};

\end{tikzpicture}
\end{document}

==> anc/Final_fits/Final_fit_nt6.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

\pgfplotsset{
	cycle list/.define={my marks}{
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=square*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=diamond*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=triangle*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=pentagon*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
	},
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={only marks, error bars/.cd, x explicit, x dir=both, y explicit, y dir=both},
    % initialize color list:
    cycle list/Paired-10,
    % combine it with ’mark list*’:
    cycle multiindex* list={
        [10 of]my marks\nextlist
        Paired-10\nextlist
    },
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.0900      30        5.880966e+00             1.231822352540e-03       6.597436658517e-02       1.672165448848e+00       4.889584495571e-02
0.1000      30        5.868647e+00             7.228199239651e-04       5.937545203733e-02       1.820104735772e+00       5.773993297442e-02
0.1100      30        5.846774e+00             5.333806121133e-04       4.182655124268e-02       2.121638551256e+00       5.210588950117e-02
0.0850      36        5.884475e+00             1.479159206143e-03       8.207764163465e-02       1.602638524844e+00       5.930102040797e-02
0.0900      36        5.881036e+00             1.571806421268e-03       9.904707944866e-02       1.611519250399e+00       6.520864508862e-02
0.1000      36        5.867615e+00             -6.547235498877e-04      7.148337513763e-02       1.899263207777e+00       6.948238762199e-02
0.1100      36        5.846236e+00             -4.442769065809e-04      5.407073344091e-02       2.328404037661e+00       7.368896153878e-02
0.0850      42        5.884515e+00             -8.731056512475e-04      1.250869836655e-01       1.554804164579e+00       7.607982811164e-02
0.0900      42        5.879845e+00             -2.847406137879e-03      1.095486511611e-01       1.629284653533e+00       8.151739273270e-02
0.1000      42        5.867575e+00             -9.823839412954e-04      8.736487493712e-02       2.001354158930e+00       8.001118333494e-02
0.1100      42        5.846226e+00             -5.662016167753e-04      6.357260823895e-02       2.513532040777e+00       1.035274280514e-01
}{\IncludedData}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.0750      30        5.888836e+00             1.027516394282e-03       5.175507012683e-02       1.684217587888e+00       4.112448588217e-02
0.0850      30        5.884073e+00             6.025998111677e-04       4.995619654266e-02       1.752441963951e+00       4.811217025178e-02
0.0750      36        5.888946e+00             9.955773411279e-04       6.630387975158e-02       1.589725192910e+00       4.976898867371e-02
0.0750      42        5.889328e+00             -1.335535947553e-03      1.419794495880e-01       1.527531983313e+00       8.792885238885e-02
}{\ExcludedData}

\pgfmathsetmacro{\slope}{0.100}
\pgfmathsetmacro{\kappaC}{0.0877}
\pgfmathsetmacro{\kurtosisC}{1.604}
\pgfmathsetmacro{\nuC}{0.6301}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}[declare function={ fitLine(\x,\ns) = \kurtosisC + \slope * (\x - \kappaC) * \ns^(1.0/\nuC);}]
                       
    \begin{axis}[
        name=plot,
        width=12cm,
        height=9cm,
        legend style = {
            name = Legend,
            at = {(0.05, 0.95)},
            anchor = north west,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        scaled x ticks=false, xmin=0.071, xmax=0.114,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=1.01, ymax=3.19, ytick={1.1,1.4,...,3.1},
        xlabel={$\kappa$},
        ylabel={$B_4$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        ]

            \pgfplotsset{cycle list shift=3} %Skip color aspect ratio 4
            \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);

            \addplot+[select coords between index={0}{2}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=30$}
            \pgfplotsset{cycle list shift=2}
            \addplot+[forget plot, select coords between index={0}{1}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.073:0.112] {fitLine(x,30)};
            
            \pgfplotsset{cycle list shift=6}
            \addplot+[select coords between index={3}{6}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=36$}
            \pgfplotsset{cycle list shift=5}
            \addplot+[forget plot, select coords between index={2}{2}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.073:0.112] {fitLine(x,36)};
            
            \pgfplotsset{cycle list shift=7}
            \addplot+[select coords between index={7}{10}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=42$}
            \pgfplotsset{cycle list shift=6}
            \addplot+[forget plot, select coords between index={3}{3}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.073:0.112] {fitLine(x,42)};

            \coordinate (kCup) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymax});
            \coordinate (kCdown) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymin});
            \node[anchor=center, fill=white, font=\footnotesize, inner sep=1pt]
                at ($(axis cs:\pgfkeysvalueof{/pgfplots/xmin}, \kurtosisC)!0.8!(axis cs:\pgfkeysvalueof{/pgfplots/xmax}, \kurtosisC)$) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};
            
        \end{axis}

        \draw[ultra thin, gray, dashed] (kCdown) -- (kCup);
        \node[anchor=south] at (kCup) {$\kappa_{Z_2}$};

\end{tikzpicture}
\end{document}

==> anc/Final_fits/Final_fit_nt8.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}


\pgfplotsset{
	cycle list/.define={my marks}{
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=square*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=diamond*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=triangle*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=pentagon*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
	},
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={only marks, error bars/.cd, x explicit, x dir=both, y explicit, y dir=both},
    % initialize color list:
    cycle list/Paired-12,
    % combine it with ’mark list*’:
    cycle multiindex* list={
        [12 of]my marks\nextlist
        Paired-12\nextlist
    },
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.1200      32        6.003657e+00             1.917672729886e-04       6.028808945168e-02       1.876941709772e+00       6.890446085293e-02
0.1250      32        5.980695e+00             1.585442626534e-04       5.125862812848e-02       1.918051788092e+00       5.443081575220e-02
0.1300      32        5.949284e+00             3.161754874521e-04       4.503537978839e-02       2.120703132071e+00       6.410622227388e-02
0.1350      32        5.904915e+00             2.648714818750e-06       4.084964451349e-02       2.466729276599e+00       6.250730785588e-02
0.1150      40        6.018914e+00             -2.613907415987e-04      9.386142918056e-02       1.746667500709e+00       8.313886059230e-02
0.1200      40        6.002075e+00             -5.009823245899e-04      6.570007131164e-02       1.900967460955e+00       6.928499409243e-02
0.1250      40        5.978878e+00             7.259821541585e-04       8.640629000617e-02       1.987410177383e+00       9.660811902924e-02
0.1300      40        5.947047e+00             1.824470297616e-05       6.705852176513e-02       2.372544126175e+00       9.950764993569e-02
0.1350      40        5.902573e+00             1.041809728470e-04       6.204992181438e-02       2.740826316497e+00       9.747052199529e-02
0.1150      48        6.018006e+00             7.800805336426e-04       9.636918740183e-02       1.734046648830e+00       8.313195880676e-02
0.1200      48        6.000926e+00             4.049785240247e-04       1.018037514581e-01       1.952674056766e+00       1.162127531086e-01
0.1250      48        5.977572e+00             -4.572528683446e-04      1.497727311965e-01       2.317504572632e+00       1.887229852008e-01
0.1300      48        5.946423e+00             -3.589907444586e-04      9.995003687508e-02       2.643131108998e+00       1.620536737905e-01
0.1100      56        6.031394e+00             2.840355520852e-03       3.093136482045e-01       1.455091805812e+00       2.156840881800e-01
0.1150      80        6.017078e+00             1.962336326108e-03       3.290386216938e-01       1.978199358825e+00       3.841722974204e-01
}{\IncludedData}

\pgfplotstableread{
k           ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            
0.1100      32        6.030175e+00             1.154731813992e-04       5.407915246143e-02       1.838763327097e+00       5.682931821369e-02
0.1150      32        6.018918e+00             3.555284368123e-05       6.005584254978e-02       1.797773378874e+00       6.105442198696e-02
0.1100      40        6.030846e+00             -2.267574188854e-04      7.257863838038e-02       1.722270135617e+00       6.328830137779e-02
0.1100      48        6.030636e+00             7.402440897967e-04       1.126216274608e-01       1.591603102364e+00       7.658289695603e-02
}{\ExcludedData}

\pgfmathsetmacro{\slope}{0.140}
\pgfmathsetmacro{\kappaC}{0.1135}
\pgfmathsetmacro{\kurtosisC}{1.604}
\pgfmathsetmacro{\nuC}{0.6301}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}[declare function={ fitLine(\x,\ns) = \kurtosisC + \slope * (\x - \kappaC) * \ns^(1.0/\nuC);}]
                       
    \begin{axis}[
        name=myPlot,
        width=12cm,
        height=9cm,
        legend to name=Legend,
        legend style = {
            at = {(0.05, 0.95)},
            anchor = north west,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        scaled x ticks=false, xmin=0.107, xmax=0.138,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=1.01, ymax=3.19, ytick={1.1,1.4,...,3.1},
        xlabel={$\kappa$},
        ylabel={$B_4$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        ]

            \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{3}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=32$}
            \pgfplotsset{cycle list shift=0}
            \addplot+[forget plot, select coords between index={0}{1}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.108:0.137] {fitLine(x,32)};
            
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={4}{8}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=40$}
            \pgfplotsset{cycle list shift=1}
            \addplot+[forget plot, select coords between index={2}{2}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.108:0.137] {fitLine(x,40)};

            \pgfplotsset{cycle list shift=5}
            \addplot+[select coords between index={9}{12}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=48$}
            \pgfplotsset{cycle list shift=4}
            \addplot+[forget plot, select coords between index={3}{4}, fill opacity=0.4, draw opacity=0.4, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\ExcludedData};
            \addplot+[forget plot, myFit, domain=0.108:0.137] {fitLine(x,48)};

              \pgfplotsset{cycle list shift=6}
            \addplot+[select coords between index={13}{13}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=56$}
            \pgfplotsset{cycle list shift=5}
            \addplot+[forget plot, myFit, domain=0.108:0.137] {fitLine(x,56)};
            
            \pgfplotsset{cycle list shift=7}
            \addplot+[select coords between index={14}{14}, myPlot] table [x=k, y=Kurtosis, y error=errorKurtosis] {\IncludedData};
            \addlegendentry{$N_s=80$}
            \pgfplotsset{cycle list shift=6}
            \addplot+[forget plot, myFit, domain=0.108:0.137] {fitLine(x,80)};


            \coordinate (kCup) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymax});
            \coordinate (kCdown) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymin});
            \node[anchor=center, fill=white, font=\footnotesize, inner sep=1pt]
                at ($(axis cs:\pgfkeysvalueof{/pgfplots/xmin}, \kurtosisC)!0.8!(axis cs:\pgfkeysvalueof{/pgfplots/xmax}, \kurtosisC)$) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};
            
        \end{axis}

        \draw[ultra thin, gray, dashed] (kCdown) -- (kCup);
        \node[anchor=south] at (kCup) {$\kappa_{Z_2}$};
        \node[anchor=north west, xshift=4mm, yshift=-2mm] (leg) at (myPlot.north west) {\ref{Legend}};

\end{tikzpicture}
\end{document}

==> anc/Kappa_VS_a/Kappa_VS_a.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots, tikz, amsmath}
\usetikzlibrary{pgfplots.groupplots,positioning,calc}
\pgfplotsset{%
    compat=1.16,
    myPoints/.style={only marks, mark size=1.8pt, error bars/.cd, x explicit, x dir=both, y explicit, y dir=both}
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

\pgfplotscreateplotcyclelist{myExotic}{%
    teal,every mark/.append style={fill=teal!80!black},mark=*\\
    orange,every mark/.append style={fill=orange!80!black},mark=square*\\
    cyan!60!black,every mark/.append style={fill=cyan!80!black},mark=otimes*\\
    %red!70!white,mark=star\\
    lime!80!black,every mark/.append style={fill=lime},mark=diamond*\\
    cyan!70!black,every mark/.append style={solid,fill=cyan!90!black},mark=*\\
    red,every mark/.append style={solid,fill=red},mark=*\\
    yellow!60!black,densely dashed, every mark/.append style={solid,fill=yellow!80!black},mark=square*\\
    black,every mark/.append style={solid,fill=black},mark=otimes*\\
    blue,densely dashed,mark=star,every mark/.append style=solid\\
    red,every mark/.append style={solid,fill=red!80!black},mark=diamond*\\
}

\pgfplotstableread{
nt     OneOverKappaZ2  Kerror    a         Aerror
6      11.4025         0.1170    0.118587  0.001252
8      8.8106          0.0621    0.087577  0.000944
10     8.0841          0.1372    0.069066  0.000775
}{\KappaData}

\pgfplotstableread{
nt     mpsz2   Merror  a               Aerror
6      5011    53      0.118587        0.001252
8      4510    49      0.087577        0.000944
10     4389    49      0.069066        0.000775
}{\PionData}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}

    \begin{groupplot}[
        group style={
          group name=Figure,
          group size=1 by 2,
          horizontal sep=0pt,
          vertical sep=0pt,
          x descriptions at=edge bottom,
          y descriptions at=edge left,
        },
        height=6.5cm,
        width=9cm,
        xlabel={$a\;\{\text{fm}\}$},
        grid=both,
        grid style={line width=.1pt, draw=gray!20},
        cycle list name=myExotic,
        legend image post style={sharp plot,|-|}
    ]

        \nextgroupplot[
            ylabel={$\displaystyle\frac{1}{\kappa_{Z_2}}$},
            ylabel style={rotate=-90},
            xtick pos=top,
            ytick pos=left,
            ytick distance=1,
            ymin=7.5,
            ymax=12.5,
            legend cell align=left,
            legend columns=-1,
            legend style={draw=none, fill=white, opacity=1, font=\small, at={(0.5,1.02)}, anchor=south, column sep=3mm},
        ]
        \pgfplotsset{cycle list shift=1}
        \pgfplotsinvokeforeach{0,1,2}{
            \pgfmathsetmacro{\nt}{int(6+2*#1)}
            \addplot+[select coords between index={#1}{#1}, myPoints] table [x=a, x error=Aerror, y=OneOverKappaZ2, y error=Kerror] {\KappaData};
            \addlegendentryexpanded{$N_\tau=\nt$}
        }
        
        \nextgroupplot[
            ylabel={$m_\pi\;\{\text{MeV}\}$},
            xtick pos=bottom,
            ytick pos=left,
            ymin=4200,
            ymax=5200,
            ytick={4300,4500,...,5100}
        ]
        \pgfplotsset{cycle list shift=1}
        \pgfplotsinvokeforeach{0,1,2}{
            \addplot+[select coords between index={#1}{#1}, myPoints] table [x=a, x error=Aerror, y=mpsz2, y error=Merror] {\PionData};
        }
        
    \end{groupplot}
    
\end{tikzpicture}
\end{document}

==> anc/Kurtosis_correction/Kurtosis_correction.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning,arrows.meta,decorations.markings,bending,spy}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2},
    arrow at/.style={decoration={markings, mark=at position #1 with {\arrow{Stealth[color=black, fill=black, scale=0.75, round]}}}, postaction={decorate}}
}

\pgfplotsset{%
    compat=1.16,
    myPlot/.style={samples=300, mark=none, thick},
}

\pgfplotscreateplotcyclelist{myExotic}{%
    red!70!white,mark=star\\
    red!60!black,every mark/.append style={fill=red!80!black},mark=otimes*\\
    orange,every mark/.append style={fill=orange!80!black},mark=square*\\
    teal,every mark/.append style={fill=teal!80!black},mark=*\\
    lime!80!black,every mark/.append style={fill=lime},mark=diamond*\\
    red,densely dashed,every mark/.append style={solid,fill=red!80!black},mark=*\\
    yellow!60!black,densely dashed,
    every mark/.append style={solid,fill=yellow!80!black},mark=square*\\
    black,every mark/.append style={solid,fill=gray},mark=otimes*\\
    blue,densely dashed,mark=star,every mark/.append style=solid\\
    red,densely dashed,every mark/.append style={solid,fill=red!80!black},mark=diamond*\\
}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfmathsetmacro{\SpySize}{32mm}

\begin{document}
\begin{tikzpicture}[declare function={ kurtGen(\x,\ns,\s,\b) = (3 + (1-3)*exp(-ln((1-3)/(1.604-3))*exp(\s*\x*\ns^1.587)))*(1+\b*\ns^(-0.8940));
                                       kurt(\x,\ns)  = kurtGen(\x,\ns,0.03,10);
                                     },
                   spy using outlines={rectangle, lens={scale=2}, size=\SpySize pt, connect spies}]
                       
    \begin{axis}[
        name=plot,
        width=9cm,
        height=6cm,
        legend style = {
            name = Legend,
            at = {(1.02,1)},
            anchor = north west,
            column sep = 1mm,
            legend columns=3,
            transpose legend,
            draw = none,
            nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend cell align = left,
        scaled x ticks=false, xmin=-0.39, xmax=0.39,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=0.8, ymax=4.5,
        %restrict y to domain=1:4,
        xlabel={$x$},
        ylabel={$B_4$},
        label style = {font=\small},
        tick label style = {font=\scriptsize},
        cycle list name=myExotic,
        ]

            \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);
            \addplot[forget plot,mark=none, samples=2, dashed, very thin, gray] coordinates {(0,0) (0,5)};

            %\pgfplotsset{cycle list shift=1}
            \addplot+[myPlot, domain=-0.36:0.36] {kurt(x,28)};
            \addlegendentry{$L_1$}
            \addplot+[myPlot, domain=-0.32:0.32] {kurt(x,40)};
            \addlegendentry{$L_2>L_1$}
            \addplot+[myPlot, domain=-0.28:0.28] {kurt(x,50)};
            \addlegendentry{$L_3>L_2$}
            \addplot+[myPlot, domain=-0.24:0.24] {kurt(x,75)};
            \addlegendentry{$L_4>L_3$}
            \addplot+[myPlot, domain=-0.20:0.20] {kurt(x,100)};
            \addlegendentry{$L_5>L_4$}
            %\draw[] (axis cs:-0.3,1) -- (axis cs:0.0,1) -- (axis cs:0.0,3) -- (axis cs:0.3,3);
            \addplot[mark=none, samples=2, black, thick] coordinates {(-0.39,1) (0.0,1) (0.0,3) (0.39,3)};
            \addlegendentry{$\infty$}

            \coordinate (spyOrigin) at (axis cs:0.02,2.22);
            \node[anchor=center, fill=white, font=\scriptsize, inner sep=1pt] at (axis cs:0.26,1.604) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};
            
        \end{axis}   

        % using the 'spy' to magnify a piece of the picture
        \coordinate (spyNode) at (Legend.south |- plot.south east);
        \spy [gray] on (spyOrigin) in node [anchor=south] at (spyNode);
        \path coordinate (spyE) at ($(spyNode)+(0.5*\SpySize pt, 0)$)
              coordinate (spyW) at ($(spyNode)-(0.5*\SpySize pt, 0)$)
              coordinate (spyN) at ($(spyNode)+(0, 1.0*\SpySize pt)$)
              coordinate (spyS) at ($(spyNode)-(0, 0.0*\SpySize pt)$);

        %
        \path node (int1) at ({$(spyW)!0.745!(spyE)$} |- {$(spyS)!0.875!(spyN)$}) {}
              node (int2) at ({$(spyW)!0.575!(spyE)$} |- {$(spyS)!0.675!(spyN)$}) {}
              node (int3) at ({$(spyW)!0.475!(spyE)$} |- {$(spyS)!0.525!(spyN)$}) {}
              node (int4) at ({$(spyW)!0.425!(spyE)$} |- {$(spyS)!0.390!(spyN)$}) {}
              node (int5) at ({$(spyW)!0.380!(spyE)$} |- {$(spyS)!0.040!(spyN)$}) {};

        \path[gray, very thin] (int1) edge[arrow at=0.60, out=345, in=345, looseness=1.3] (int2)
                               (int2) edge[arrow at=0.60, out=345, in=345, looseness=1.3] (int3)
                               (int3) edge[arrow at=0.60, out=345, in=345, looseness=1] (int4)
                               (int4) edge[arrow at=0.75, out=345,  in=45, looseness=1.3] (int5);
        \node[font=\ssmall] at ({$(spyW)!0.77!(spyE)$} |- {$(spyS)!0.35!(spyN)$}) {
            \begin{tabular}{c}
              Increasing\\
              lattice\\
              size
            \end{tabular}
        };

\end{tikzpicture}
\end{document}

==> anc/Multiple_chains_beta_c/MultipleChainsAndBetaC.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplots, tikz}
\usetikzlibrary{pgfplots.groupplots,positioning,calc}
\pgfkeys{/pgf/number format/.cd,fixed,precision=3}
\pgfplotsset{
    compat=newest,
    set layers=standard,cell picture=true,
    every non boxed x axis/.append style={x axis line style=-},
    every non boxed y axis/.append style={y axis line style=-},
    myPoints/.style={only marks, error bars/.cd,y explicit,y dir=both}
}

\tikzset{
    sigmaLabel/.style={font=\scriptsize}
}

\pgfplotscreateplotcyclelist{myExotic}{%
    teal,every mark/.append style={fill=teal!80!black},mark=*\\
    orange,every mark/.append style={fill=orange!80!black},mark=square*\\
    cyan!60!black,every mark/.append style={fill=cyan!80!black},mark=otimes*\\
    %red!70!white,mark=star\\
    lime!80!black,every mark/.append style={fill=lime},mark=diamond*\\
    cyan!70!black,every mark/.append style={solid,fill=cyan!90!black},mark=*\\
    red,every mark/.append style={solid,fill=red},mark=*\\
    yellow!60!black,densely dashed, every mark/.append style={solid,fill=yellow!80!black},mark=square*\\
    black,every mark/.append style={solid,fill=black},mark=otimes*\\
    blue,densely dashed,mark=star,every mark/.append style=solid\\
    red,every mark/.append style={solid,fill=red!80!black},mark=diamond*\\
}

\pgfplotstableread{
beta            skew                errSkew             kurt                errKurt
5.846263e+00	-4.535615685537e-03	5.189890469830e-02	2.328381948585e+00	7.352315145243e-02  
}{\critical}

\begin{document}
\begin{tikzpicture}

    \begin{groupplot}[
        group style={
          group name=Figure,
          group size=2 by 2,
          horizontal sep=0pt,
          vertical sep=0pt,
          x descriptions at=edge bottom,
          y descriptions at=edge left,
        },
        height=6cm,
        width=9cm,
        xlabel={$\beta$},
        label style={font=\large},
        cycle list name=myExotic,
        legend image post style={sharp plot,|-|}
    ]

        \nextgroupplot[
            ylabel={$B_3$},
            xtick pos=top,
            ytick pos=left,
            ymin=-1.1,
            ymax=+1.1,
        ]
        \pgfplotsinvokeforeach{1,2,3,4}{
            \addplot+[myPoints] table [skip first n=#1, x expr=\thisrowno{0}+0.000#1, y index=16, y error index=17, each nth point=4] {Nf2_mui0_k1100_nt6_ns36_poly_sq_multipleChains.dat};
        }
        \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},0) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},0);
        \node[sigmaLabel] at (axis cs:5.8405, 0.2) {$n_\sigma=1.06$};
        \node[sigmaLabel] at (axis cs:5.8450, 0.6) {$n_\sigma=1.37$};
        \node[sigmaLabel] at (axis cs:5.8495, -0.15) {$n_\sigma=0.97$};
        
        \nextgroupplot[
            xtick pos=top,
            ytick pos=right,
            ymin=-1.1,
            ymax=+1.1,
            legend cell align=left,
            legend to name=LegendRight,
            legend style={fill=white, opacity=1, font=\small}
        ]
        \draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},0) -- (axis cs:5.846263,0);
        \pgfplotsset{cycle list shift=4}
        \addplot+[mark size=1.2pt, myPoints] table [skip first n=1, x index=0, y index=5, y error index=6] {Nf2_mui0_k1100_nt6_ns36_poly_sq_reweighted.dat};
        \addlegendentry{Reweighted}
        \pgfplotsset{cycle list shift=6}
        \addplot+[mark size=1.5pt, myPoints] table [skip first n=1, x index=0, y index=1, y error index=2] {Nf2_mui0_k1100_nt6_ns36_poly_sq_mergedChains.dat};
        \addlegendentry{Raw merged}
        \pgfplotsset{cycle list shift=3}
        \addplot+[mark size=1.8pt, myPoints] table [skip first n=1, x=beta, y=skew, y error=errSkew] {\critical};
        \draw[thin, red, <-, >=stealth] (axis cs:5.8467,0) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},0) coordinate (B3label);
        \coordinate (skewCritical) at (axis cs:5.846263,0);

        \nextgroupplot[
            ylabel={$B_4$},
            ylabel shift = 3mm,
            xtick pos=bottom,
            ytick pos=left,
            ymin=2.1,
            ymax=3.6,
            ytick={2.2,2.6,...,3.7}
        ]
        \pgfplotsinvokeforeach{1,2,3,4}{
            \addplot+[myPoints] table [skip first n=#1, x expr=\thisrowno{0}+0.000#1, y index=22, y error index=23, each nth point=4] {Nf2_mui0_k1100_nt6_ns36_poly_sq_multipleChains.dat};
        }
        \node[sigmaLabel] at (axis cs:5.8405, 2.6) {$n_\sigma=1.68$};
        \node[sigmaLabel] at (axis cs:5.8450, 2.9) {$n_\sigma=3.36$};
        \node[sigmaLabel] at (axis cs:5.8495, 3.35) {$n_\sigma=1.63$};
        
        \nextgroupplot[
            xtick pos=bottom,
            ytick pos=right,
            ymin=2.1,
            ymax=3.6,
            ytick={2.2,2.6,...,3.7}
        ]
        \pgfplotsset{cycle list shift=4}
        \addplot+[mark size=1.2pt, myPoints] table [skip first n=1, x index=0, y index=7, y error index=8] {Nf2_mui0_k1100_nt6_ns36_poly_sq_reweighted.dat};
        %\addlegendentry{Reweighted}
        \pgfplotsset{cycle list shift=6}
        \addplot+[mark size=1.5pt, myPoints] table [skip first n=1, x index=0, y index=3, y error index=4] {Nf2_mui0_k1100_nt6_ns36_poly_sq_mergedChains.dat};
        %\addlegendentry{Raw}
        \pgfplotsset{cycle list shift=3}
        \addplot+[mark size=1.8pt, myPoints] table [skip first n=1, x=beta, y=kurt, y error=errKurt] {\critical};
        \draw[thin, red, ->, >=stealth] (axis cs:5.8467,2.32838) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},2.32838) coordinate (B4label);
        \coordinate (kurtCritical) at (axis cs:5.846263,2.32838);
        
    \end{groupplot}

    \node[above = 3mm of Figure c1r1.north, font=\large] {\strut Raw data from multiple chains};
    \node[above = 3mm of Figure c2r1.north, font=\large] {\strut Raw (merged) and reweighted data};
    \node[] (leg) at ($(Figure c2r1.south west)!0.5!(Figure c2r1.south)$){\pgfplotslegendfromname{LegendRight}};
    \draw[thin, red, ->, >=stealth, shorten <=3mm, shorten >=3mm] (skewCritical) -- (kurtCritical);
    \node[red, rotate around={90:(B3label)}, yshift=-4mm] at (B3label) {$B_3(\beta_c)\equiv0$};
    \node[right = 1mm of B4label, red] {$B_4(\beta_c)$};
    \coordinate (bClabel) at (skewCritical |- Figure c2r1.south);
    \fill[red] (bClabel) circle(2pt);
    \node[anchor = north west, red] at (bClabel) {$\beta_c$};
    
\end{tikzpicture}
\end{document}

==> anc/Multiple_chains_beta_c/Nf2_mui0_k1100_nt6_ns36_poly_sq_mergedChains.dat <==
#beta   skewness        error       kurtosis        error
5.8400	5.806753e-01	6.992e-02	3.057211e+00	8.929e-02	
5.8450	1.912276e-01	7.333e-02	2.407267e+00	4.151e-02	
5.8500	-5.534038e-01	8.500e-02	2.976424e+00	7.406e-02


==> anc/Multiple_chains_beta_c/Nf2_mui0_k1100_nt6_ns36_poly_sq_multipleChains.dat <==
#beta	seed	#traj	discarded	mean		+-		tau	+-	binsize	#events	variance	+-		tau	+-	binsize	#events	skewness	+-		tau	+-	binsize	#events	kurtosis	+-		tau	+-	binsize	#events	
5.8400	0622	200000	0	1.643000e-02	4.433e-04	469.0	74.4	952	210	0.000000e+00	0.000e+00	281.5	36.4	564	354	6.325442e-01	1.301e-01	371.8	53.8	746	268	3.005074e+00	1.476e-01	281.5	36.4	564	354	
5.8400	1733	200000	0	1.591259e-02	4.525e-04	568.1	97.1	1156	173	0.000000e+00	0.000e+00	326.1	44.8	660	303	6.765806e-01	1.742e-01	450.8	70.4	930	215	3.311166e+00	2.424e-01	347.5	48.9	704	284	
5.8400	8400	200000	0	1.707210e-02	4.281e-04	455.9	71.5	912	219	0.000000e+00	0.000e+00	218.7	25.6	438	456	4.677778e-01	1.221e-01	293.4	38.6	588	340	2.849383e+00	1.300e-01	218.7	25.6	438	456	
5.8400	9511	200000	0	1.524471e-02	3.319e-04	342.2	47.9	692	289	0.000000e+00	0.000e+00	175.7	18.8	352	568	4.565404e-01	1.137e-01	233.5	28.0	476	420	2.869113e+00	1.125e-01	175.7	18.8	352	568	
5.8450	0672	200000	0	2.634507e-02	7.959e-04	873.8	175.8	1748	114	0.000000e+00	0.000e+00	310.2	41.8	622	321	5.321994e-02	1.489e-01	597.8	104.2	1196	167	2.243693e+00	6.165e-02	310.2	41.8	622	321	
5.8450	1783	200000	0	2.351146e-02	7.365e-04	801.9	156.3	1604	124	0.000000e+00	0.000e+00	323.5	44.3	660	303	3.225710e-01	1.505e-01	568.7	97.2	1156	173	2.481038e+00	8.564e-02	323.5	44.3	660	303	
5.8450	8450	200000	0	2.298664e-02	7.911e-04	846.2	168.2	1694	118	0.000000e+00	0.000e+00	285.4	37.1	572	349	3.308531e-01	1.370e-01	478.2	76.4	966	207	2.440778e+00	9.321e-02	285.4	37.1	572	349	
5.8450	9561	200000	0	2.563249e-02	5.538e-04	533.4	88.9	1068	187	0.000000e+00	0.000e+00	252.6	31.3	506	395	8.937070e-02	1.454e-01	353.8	50.2	714	280	2.661875e+00	1.081e-01	252.6	31.3	506	395	
5.8500	0722	200000	0	3.854544e-02	6.212e-04	638.0	114.0	1276	156	0.000000e+00	0.000e+00	256.8	32.0	514	389	-4.222465e-01	1.414e-01	385.8	56.6	772	259	2.785562e+00	1.069e-01	256.8	32.0	514	389	
5.8500	1833	200000	0	3.669923e-02	7.374e-04	783.9	151.5	1568	127	0.000000e+00	0.000e+00	546.1	91.9	1136	176	-6.465294e-01	1.830e-01	681.3	124.8	1364	146	3.055692e+00	1.346e-01	546.1	91.9	1136	176	
5.8500	8500	200000	0	3.780693e-02	7.525e-04	853.6	170.3	1708	117	0.000000e+00	0.000e+00	605.2	105.9	1212	165	-6.264843e-01	1.814e-01	695.5	128.4	1392	143	3.063661e+00	1.780e-01	605.2	105.9	1212	165	
5.8500	9611	200000	0	3.880139e-02	6.856e-04	641.8	114.9	1600	125	0.000000e+00	0.000e+00	263.1	33.1	536	373	-4.743155e-01	1.359e-01	438.0	67.6	876	228	2.781305e+00	1.010e-01	263.1	33.1	536	373	


==> anc/Multiple_chains_beta_c/Nf2_mui0_k1100_nt6_ns36_poly_sq_reweighted.dat <==
# beta		mean			error			variance			error			skewness			error			kurtosis			error			
5.840000e+00	nan	nan	6.673202404846e-05	2.283191866305e-06	5.928985384381e-01	5.424134448922e-02	3.090607073535e+00	1.563832423862e-01
5.840101e+00	nan	nan	6.754685712669e-05	2.296705160505e-06	5.894678138114e-01	5.363154910761e-02	3.080447060763e+00	1.540490516051e-01
5.840202e+00	nan	nan	6.837692647547e-05	2.314537331740e-06	5.859007782111e-01	5.309721825235e-02	3.069981412970e+00	1.518629481144e-01
5.840303e+00	nan	nan	6.922233149218e-05	2.336532931620e-06	5.821919750222e-01	5.263203962526e-02	3.059207880586e+00	1.498035954152e-01
5.840404e+00	nan	nan	7.008315214939e-05	2.362512032349e-06	5.783358476664e-01	5.223014436543e-02	3.048124753754e+00	1.478524099598e-01
5.840505e+00	nan	nan	7.095944697246e-05	2.392269433147e-06	5.743267678577e-01	5.188612920446e-02	3.036730959577e+00	1.459934029415e-01
5.840606e+00	nan	nan	7.185125112296e-05	2.425574984335e-06	5.701590517670e-01	5.159506583962e-02	3.025026217111e+00	1.442129510845e-01
5.840707e+00	nan	nan	7.275857391264e-05	2.462174975159e-06	5.658270203621e-01	5.135249558672e-02	3.013011040319e+00	1.424995152823e-01
5.840808e+00	nan	nan	7.368139732605e-05	2.501794492485e-06	5.613249930363e-01	5.115440836226e-02	3.000686926992e+00	1.408433270356e-01
5.840909e+00	nan	nan	7.461967367909e-05	2.544140625233e-06	5.566473482355e-01	5.099720630017e-02	2.988056345369e+00	1.392360624314e-01
5.841010e+00	nan	nan	7.557332391052e-05	2.588906368952e-06	5.517885284129e-01	5.087765334526e-02	2.975122864252e+00	1.376705220832e-01
5.841111e+00	nan	nan	7.654223545497e-05	2.635775067436e-06	5.467431019786e-01	5.079281321409e-02	2.961891151853e+00	1.361403339601e-01
5.841212e+00	nan	nan	7.752626063499e-05	2.684425230190e-06	5.415057468742e-01	5.073997899580e-02	2.948367140550e+00	1.346396928368e-01
5.841313e+00	nan	nan	7.852521479429e-05	2.734535556352e-06	5.360713239644e-01	5.071659842223e-02	2.934557917034e+00	1.331631474443e-01
5.841414e+00	nan	nan	7.953887481358e-05	2.785790012007e-06	5.304348601572e-01	5.072019907205e-02	2.920471877489e+00	1.317054425613e-01
5.841515e+00	nan	nan	8.056697687523e-05	2.837882810202e-06	5.245916093793e-01	5.074831808200e-02	2.906118673562e+00	1.302614193805e-01
5.841616e+00	nan	nan	8.160921595712e-05	2.890523159351e-06	5.185370336392e-01	5.079844050431e-02	2.891509277031e+00	1.288259741827e-01
5.841717e+00	nan	nan	8.266524279630e-05	2.943439655968e-06	5.122668848054e-01	5.086795031361e-02	2.876655819848e+00	1.273940707680e-01
5.841818e+00	nan	nan	8.373466406414e-05	2.996384214693e-06	5.057771378648e-01	5.095409661500e-02	2.861571914263e+00	1.259608005197e-01
5.841919e+00	nan	nan	8.481704014695e-05	3.049135435363e-06	4.990640612161e-01	5.105397741507e-02	2.846272306517e+00	1.245214797523e-01
5.842020e+00	nan	nan	8.591188362306e-05	3.101501333398e-06	4.921242302533e-01	5.116454154425e-02	2.830772986374e+00	1.230717735250e-01
5.842121e+00	nan	nan	8.701865860053e-05	3.153321358861e-06	4.849545175802e-01	5.128260849397e-02	2.815091151147e+00	1.216078340731e-01
5.842222e+00	nan	nan	8.813677932756e-05	3.204467658753e-06	4.775521074758e-01	5.140490479504e-02	2.799245139669e+00	1.201264417814e-01
5.842323e+00	nan	nan	8.926560900295e-05	3.254845542903e-06	4.699144934230e-01	5.152811457244e-02	2.783254447202e+00	1.186251369057e-01
5.842424e+00	nan	nan	9.040445884042e-05	3.304393137851e-06	4.620394993648e-01	5.164894133700e-02	2.767139643981e+00	1.171023333350e-01
5.842525e+00	nan	nan	9.155258743176e-05	3.353080228821e-06	4.539252486871e-01	5.176417745478e-02	2.750922312175e+00	1.155574049515e-01
5.842626e+00	nan	nan	9.270919935164e-05	3.400906309563e-06	4.455702213253e-01	5.187077772070e-02	2.734624894967e+00	1.139907391930e-01
5.842727e+00	nan	nan	9.387344497847e-05	3.447897882487e-06	4.369731679327e-01	5.196593320857e-02	2.718270934951e+00	1.124037537472e-01
5.842828e+00	nan	nan	9.504441863429e-05	3.494105077451e-06	4.281332240392e-01	5.204714221750e-02	2.701884557568e+00	1.107988741483e-01
5.842929e+00	nan	nan	9.622116018499e-05	3.539597676092e-06	4.190497694275e-01	5.211227498432e-02	2.685490921528e+00	1.091794723430e-01
5.843030e+00	nan	nan	9.740265223770e-05	3.584460661212e-06	4.097225329553e-01	5.215962969754e-02	2.669115804941e+00	1.075497684132e-01
5.843131e+00	nan	nan	9.858782151499e-05	3.628789423365e-06	4.001515420459e-01	5.218797780053e-02	2.652785626328e+00	1.059146985147e-01
5.843232e+00	nan	nan	9.977553891565e-05	3.672684795064e-06	3.903370917613e-01	5.219659680771e-02	2.636527450181e+00	1.042797551689e-01
5.843333e+00	nan	nan	1.009646167475e-04	3.716248077816e-06	3.802798206355e-01	5.218528978486e-02	2.620369008215e+00	1.026508051559e-01
5.843434e+00	nan	nan	1.021538136348e-04	3.759576264097e-06	3.699805908948e-01	5.215439085084e-02	2.604338493441e+00	1.010338934824e-01
5.843535e+00	nan	nan	1.033418307040e-04	3.802757633693e-06	3.594405998071e-01	5.210475654822e-02	2.588464368469e+00	9.943504308675e-02
5.843636e+00	nan	nan	1.045273152591e-04	3.845867916310e-06	3.486612969794e-01	5.203774348869e-02	2.572775754595e+00	9.786005798339e-02
5.843737e+00	nan	nan	1.057088599388e-04	3.888967179512e-06	3.376443931358e-01	5.195517256389e-02	2.557302056126e+00	9.631434192718e-02
5.843838e+00	nan	nan	1.068850044668e-04	3.932097586780e-06	3.263919027414e-01	5.185928121865e-02	2.542073004559e+00	9.480273994988e-02
5.843939e+00	nan	nan	1.080542380234e-04	3.975282111206e-06	3.149060801200e-01	5.175266476895e-02	2.527118616501e+00	9.332941348058e-02
5.844040e+00	nan	nan	1.092150014596e-04	4.018524259236e-06	3.031894348356e-01	5.163820812078e-02	2.512469084954e+00	9.189775695534e-02
5.844141e+00	nan	nan	1.103656887413e-04	4.061808793351e-06	2.912447425405e-01	5.151901016472e-02	2.498154917452e+00	9.051035955344e-02
5.844242e+00	nan	nan	1.115046486710e-04	4.105103392004e-06	2.790750736853e-01	5.139830282286e-02	2.484206618360e+00	8.916901670222e-02
5.844343e+00	nan	nan	1.126301905616e-04	4.148361128415e-06	2.666837430078e-01	5.127936643757e-02	2.470654836256e+00	8.787479206402e-02
5.844444e+00	nan	nan	1.137405881752e-04	4.191523602395e-06	2.540742560220e-01	5.116544483251e-02	2.457530455121e+00	8.662812560758e-02
5.844545e+00	nan	nan	1.148340800070e-04	4.234524524209e-06	2.412505048970e-01	5.105966174902e-02	2.444864062840e+00	8.542898326602e-02
5.844646e+00	nan	nan	1.159088786614e-04	4.277293519217e-06	2.282164983704e-01	5.096494168770e-02	2.432686729429e+00	8.427703929727e-02
5.844747e+00	nan	nan	1.169631707747e-04	4.319759920359e-06	2.149766912433e-01	5.088393734309e-02	2.421028611977e+00	8.317188073057e-02
5.844848e+00	nan	nan	1.179951271974e-04	4.361856308625e-06	2.015356450175e-01	5.081896613794e-02	2.409920562509e+00	8.211322162457e-02
5.844949e+00	nan	nan	1.190029063404e-04	4.403521599427e-06	1.878982624797e-01	5.077195796554e-02	2.399392783436e+00	8.110111518188e-02
5.845051e+00	nan	nan	1.199846605973e-04	4.444703481667e-06	1.740697250459e-01	5.074441558544e-02	2.389475304242e+00	8.013614962794e-02
5.845152e+00	nan	nan	1.209385439205e-04	4.485360088861e-06	1.600554410864e-01	5.073738939657e-02	2.380197886869e+00	7.921961587846e-02
5.845253e+00	nan	nan	1.218627176597e-04	4.525460797653e-06	1.458611285228e-01	5.075146688318e-02	2.371589938843e+00	7.835363694992e-02
5.845354e+00	nan	nan	1.227553587564e-04	4.564986143444e-06	1.314927776594e-01	5.078677734918e-02	2.363680306965e+00	7.754124743243e-02
5.845455e+00	nan	nan	1.236146676804e-04	4.603926859714e-06	1.169566103277e-01	5.084301085222e-02	2.356497495935e+00	7.678641779942e-02
5.845556e+00	nan	nan	1.244388746437e-04	4.642282120504e-06	1.022591676369e-01	5.091945090783e-02	2.350069306962e+00	7.609401851899e-02
5.845657e+00	nan	nan	1.252262494148e-04	4.680057103897e-06	8.740722482405e-02	5.101501891796e-02	2.344422937934e+00	7.546972118767e-02
5.845758e+00	nan	nan	1.259751073218e-04	4.717260022200e-06	7.240785196835e-02	5.112832809092e-02	2.339584806480e+00	7.491984145962e-02
5.845859e+00	nan	nan	1.266838191134e-04	4.753898796222e-06	5.726839842613e-02	5.125774485373e-02	2.335580353335e+00	7.445112760435e-02
5.845960e+00	nan	nan	1.273508200740e-04	4.789977557682e-06	4.199633158109e-02	5.140145480879e-02	2.332434770696e+00	7.407050617435e-02
5.846061e+00	nan	nan	1.279746113225e-04	4.825493155927e-06	2.659956256890e-02	5.155753043611e-02	2.330171611081e+00	7.378479993629e-02
5.846162e+00	nan	nan	1.285537755907e-04	4.860431854140e-06	1.108616123576e-02	5.172399848020e-02	2.328813354420e+00	7.360043400646e-02
5.846263e+00	nan	nan	1.290869809710e-04	4.894766346600e-06	-4.535615685537e-03	5.189890469830e-02	2.328381948585e+00	7.352315145243e-02
5.846364e+00	nan	nan	1.295729882343e-04	4.928453241748e-06	-2.025724596145e-02	5.208037340828e-02	2.328897726688e+00	7.355775764732e-02
5.846465e+00	nan	nan	1.300106514556e-04	4.961431070831e-06	-3.606992586545e-02	5.226666136939e-02	2.330379690647e+00	7.370791634187e-02
5.846566e+00	nan	nan	1.303989381147e-04	4.993618910337e-06	-5.196483503864e-02	5.245620513038e-02	2.332845988145e+00	7.397600547705e-02
5.846667e+00	nan	nan	1.307369186132e-04	5.024915609330e-06	-6.793272244891e-02	5.264766035900e-02	2.336312606420e+00	7.436305043044e-02
5.846768e+00	nan	nan	1.310237845349e-04	5.055199662129e-06	-8.396442718222e-02	5.283993441603e-02	2.340794928306e+00	7.486873230331e-02
5.846869e+00	nan	nan	1.312588408054e-04	5.084329653938e-06	-1.000504108235e-01	5.303221210218e-02	2.346305937552e+00	7.549147236168e-02
5.846970e+00	nan	nan	1.314415192323e-04	5.112145287334e-06	-1.161810935359e-01	5.322397542465e-02	2.352857468322e+00	7.622857788798e-02
5.847071e+00	nan	nan	1.315713739057e-04	5.138468947694e-06	-1.323467523684e-01	5.341501830540e-02	2.360459756108e+00	7.707644067626e-02
5.847172e+00	nan	nan	1.316480850198e-04	5.163107770281e-06	-1.485375105952e-01	5.360545690215e-02	2.369120945490e+00	7.803076629313e-02
5.847273e+00	nan	nan	1.316714648244e-04	5.185856211759e-06	-1.647434770986e-01	5.379573728201e-02	2.378847843556e+00	7.908682060265e-02
5.847374e+00	nan	nan	1.316414523317e-04	5.206499141019e-06	-1.809546781100e-01	5.398664012081e-02	2.389645312835e+00	8.023967956583e-02
5.847475e+00	nan	nan	1.315581123051e-04	5.224815472887e-06	-1.971610396158e-01	5.417928380706e-02	2.401516459730e+00	8.148446514894e-02
5.847576e+00	nan	nan	1.314216353972e-04	5.240582384033e-06	-2.133524256595e-01	5.437512515417e-02	2.414462284757e+00	8.281656829447e-02
5.847677e+00	nan	nan	1.312323399413e-04	5.253580191918e-06	-2.295187600741e-01	5.457595812867e-02	2.428482037402e+00	8.423184926113e-02
5.847778e+00	nan	nan	1.309906619681e-04	5.263597906377e-06	-2.456498730998e-01	5.478390974442e-02	2.443573172812e+00	8.572681818629e-02
5.847879e+00	nan	nan	1.306971571955e-04	5.270439513571e-06	-2.617356460435e-01	5.500143210305e-02	2.459730882373e+00	8.729880093603e-02
5.847980e+00	nan	nan	1.303524950831e-04	5.273930957496e-06	-2.777660305294e-01	5.523128925477e-02	2.476949067825e+00	8.894609046046e-02
5.848081e+00	nan	nan	1.299574522813e-04	5.273927755137e-06	-2.937309117195e-01	5.547653821675e-02	2.495218736546e+00	9.066809267177e-02
5.848182e+00	nan	nan	1.295129123586e-04	5.270323140113e-06	-3.096204211636e-01	5.574050273147e-02	2.514530480081e+00	9.246546675483e-02
5.848283e+00	nan	nan	1.290198538365e-04	5.263056520510e-06	-3.254245574569e-01	5.602673953296e-02	2.534871326135e+00	9.434025873640e-02
5.848384e+00	nan	nan	1.284793455294e-04	5.252121986008e-06	-3.411334316133e-01	5.633899668587e-02	2.556226911794e+00	9.629603235374e-02
5.848485e+00	nan	nan	1.278925456385e-04	5.237576572508e-06	-3.567373665370e-01	5.668116556511e-02	2.578581367496e+00	9.833798236778e-02
5.848586e+00	nan	nan	1.272606903742e-04	5.219547894006e-06	-3.722267468786e-01	5.705722777154e-02	2.601916863614e+00	1.004730316107e-01
5.848687e+00	nan	nan	1.265850863873e-04	5.198240761998e-06	-3.875920518489e-01	5.747119984620e-02	2.626213571526e+00	1.027098923809e-01
5.848788e+00	nan	nan	1.258671041215e-04	5.173942419862e-06	-4.028237665658e-01	5.792707997086e-02	2.651449054831e+00	1.050590882770e-01
5.848889e+00	nan	nan	1.251081768198e-04	5.147026002906e-06	-4.179127812814e-01	5.842880047527e-02	2.677600755583e+00	1.075329248776e-01
5.848990e+00	nan	nan	1.243097855889e-04	5.117951919838e-06	-4.328498680732e-01	5.898019163363e-02	2.704642531901e+00	1.101453983000e-01
5.849091e+00	nan	nan	1.234734564761e-04	5.087266918146e-06	-4.476260342730e-01	5.958496215344e-02	2.732547519895e+00	1.129120462533e-01
5.849192e+00	nan	nan	1.226007533933e-04	5.055600685925e-06	-4.622324473491e-01	6.024670031576e-02	2.761286801600e+00	1.158497357908e-01
5.849293e+00	nan	nan	1.216932735999e-04	5.023659973642e-06	-4.766603971955e-01	6.096890204849e-02	2.790829752746e+00	1.189764024512e-01
5.849394e+00	nan	nan	1.207526366355e-04	4.992220353869e-06	-4.909013389632e-01	6.175502779075e-02	2.821144291231e+00	1.223107497365e-01
5.849495e+00	nan	nan	1.197804832015e-04	4.962115878379e-06	-5.049468304005e-01	6.260859365500e-02	2.852196009912e+00	1.258719353874e-01
5.849596e+00	nan	nan	1.187784669331e-04	4.934227104001e-06	-5.187885937210e-01	6.353329706510e-02	2.883949159539e+00	1.296792599100e-01
5.849697e+00	nan	nan	1.177482508847e-04	4.909468046903e-06	-5.324186203892e-01	6.453318001071e-02	2.916367266486e+00	1.337518901916e-01
5.849798e+00	nan	nan	1.166915004954e-04	4.888772841119e-06	-5.458289277523e-01	6.561283084193e-02	2.949411260545e+00	1.381086472240e-01
5.849899e+00	nan	nan	1.156098789712e-04	4.873082976511e-06	-5.590116579149e-01	6.677762317153e-02	2.983040091836e+00	1.427678706796e-01
5.850000e+00	nan	nan	1.145050461424e-04	4.863336040447e-06	-5.719593688341e-01	6.803399293106e-02	3.017213865323e+00	1.477474031176e-01


==> anc/Table_fits/Table_fits.tex <==
\documentclass[border=0mm]{standalone}
\usepackage{amsmath}
\usepackage[matha]{mathabx} % To use better looking arrows
\usepackage[dvipsnames, svgnames, table]{xcolor}
\usepackage{%
    siunitx,
    multirow,
    booktabs,
    pifont,
    tikz,
    makecell,
}
\usetikzlibrary{calc,matrix}
\tikzset{
  included/.style={text=ForestGreen, fill=ForestGreen!20},
  excluded/.style={text=red, fill=red!20},
  notDone/.style={fill=gray!20},
  matrixLayout/.style={%
    matrix anchor=north west,
    nodes={
      minimum width=\Xsize pt,
      minimum height=\Ysize pt,
      draw, ultra thin
    },
    inner sep=0pt,
    ampersand replacement=\&
  }
}
\pgfmathsetmacro{\Xsize}{10.5mm}
\pgfmathsetmacro{\Ysize}{6mm}

\newcommand{\cmark}{\ding{51}}%
\newcommand{\xmark}{\ding{55}}%
\newcommand{\NOT}{\node[notDone]{};}
\newcommand{\IN}{\node[included]{\cmark};}
\newcommand{\OUT}{\node[excluded]{\xmark};}
\newcommand{\tc}[2]{\textcolor{#1}{#2}}
\newcommand{\kL}[1]{\node[draw=none,font=\small]{$#1$};}
\newcommand{\nsL}[1]{\node[draw=none,minimum width=6mm,font=\small]{$#1$};}
\newcommand{\Nspat}{N_s}
\newcommand{\chidof}{\chi^2_{\text{d.o.f}}}
\newcommand{\ztwo}{Z_{2}}
\newcommand{\kc}{\kappa_{\ztwo}}

\newcommand{\PointsNtSixA}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.075} \& \kL{0.085} \& \kL{0.09} \& \kL{0.1} \& \kL{0.11}\\
        \nsL{30} \& \OUT \& \OUT \& \IN \& \IN \& \IN \\
        \nsL{36} \& \OUT \& \IN  \& \IN \& \IN \& \IN \\
        \nsL{42} \& \OUT \& \IN  \& \IN \& \IN \& \IN \\
      };
  \end{tikzpicture}
}
\newcommand{\PointsNtSixB}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.075} \& \kL{0.085} \& \kL{0.09} \& \kL{0.1} \& \kL{0.11}\\
        \nsL{30} \& \OUT \& \OUT \& \IN \& \IN \& \IN \\
        \nsL{36} \& \OUT \& \OUT  \& \IN \& \IN \& \IN \\
        \nsL{42} \& \OUT \& \OUT  \& \IN \& \IN \& \IN \\
      };
  \end{tikzpicture}
}

\newcommand{\PointsNtEightA}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.11} \& \kL{0.115} \& \kL{0.12} \& \kL{0.125} \& \kL{0.13} \& \kL{0.135}\\
        \nsL{32} \& \OUT \& \OUT \& \IN  \& \IN  \& \IN  \& \IN  \\
        \nsL{40} \& \OUT \& \IN  \& \IN  \& \IN  \& \IN  \& \IN  \\
        \nsL{48} \& \OUT \& \IN  \& \IN  \& \IN  \& \IN \& \NOT \\
        \nsL{56} \& \IN \& \NOT  \& \NOT \& \NOT \& \NOT \& \NOT \\
        \nsL{80} \& \NOT \& \IN  \& \NOT \& \NOT \& \NOT \& \NOT \\
      };
  \end{tikzpicture}
}
\newcommand{\PointsNtEightB}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.11} \& \kL{0.115} \& \kL{0.12} \& \kL{0.125} \& \kL{0.13} \& \kL{0.135}\\
        \nsL{32} \& \OUT \& \OUT \& \OUT \& \IN  \& \IN  \& \IN  \\
        \nsL{40} \& \OUT \& \OUT \& \IN  \& \IN  \& \IN  \& \IN  \\
        \nsL{48} \& \OUT \& \OUT \& \IN  \& \IN  \& \IN \& \NOT \\
        \nsL{56} \& \OUT \& \NOT  \& \NOT \& \NOT \& \NOT \& \NOT \\
        \nsL{80} \& \NOT \& \OUT \& \NOT \& \NOT \& \NOT \& \NOT \\
      };
  \end{tikzpicture}
}

\newcommand{\PointsNtTenA}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.115} \& \kL{0.12} \& \kL{0.125} \& \kL{0.13} \& \kL{0.135} \& \kL{0.14}\\
        \nsL{40} \& \OUT \& \OUT \& \NOT \& \IN \& \NOT  \& \IN  \\
        \nsL{50} \& \NOT \& \IN  \& \IN \& \IN \& \IN  \& \IN  \\
        \nsL{60} \& \NOT \& \IN  \& \IN \& \IN \& \IN \& \NOT \\
      };
  \end{tikzpicture}
}
\newcommand{\PointsNtTenB}{%
  \begin{tikzpicture}[baseline=(current bounding box.center)]
      \matrix [matrixLayout]
      {
        \& \kL{0.115} \& \kL{0.12} \& \kL{0.125} \& \kL{0.13} \& \kL{0.135} \& \kL{0.14}\\
        \nsL{40} \& \OUT \& \OUT \& \NOT \& \IN \& \NOT  \& \IN  \\
        \nsL{50} \& \NOT \& \OUT \& \IN \& \IN \& \IN  \& \IN  \\
        \nsL{60} \& \NOT \& \OUT \& \IN \& \IN \& \IN \& \NOT \\
      };
  \end{tikzpicture}
}

\setlength{\tabcolsep}{2mm}
\renewcommand{\arraystretch}{1.7}
\newcolumntype{C}{>{$}c<{$}}
\newcommand{\CC}[1]{\cellcolor{#1}}
\colorlet{BG}{DodgerBlue!20}

\begin{document}

\begin{tabular}{*{2}{c}S[table-format=1.4(2)]S[table-format=1.3(2)]*{4}{C}}
  \toprule
  Fit label & \hspace{6mm}Included/Excluded $\kappa$ per $\Nspat$ & {$\kc$} & {$a_{1}$} & B & \chidof & \text{NDF} & Q[\%] \\
  \midrule
  &  & & & & & & \\[1mm]
  \rowcolor{BG}[2.1mm][2.1mm]
  $e.6.1$ & \CC{white}   & 0.0877(9) & 0.100(7) & - & 0.87 & 9 & 55 \\
  $i.6.1$ & & 0.0878(21) & 0.099(9) & 0.1(9) & 0.98 & 8 & 45 \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtSixA}} & & & & & & \\[-3.5mm]
  \midrule
  &  & & & & & & \\[1mm]
  $e.6.2$ & & 0.0895(11) & 0.112(10) & - & 0.49 & 7 & 85 \\
  $i.6.2$ & & 0.0902(22) & 0.110(11) & 0.3(9) & 0.54 & 6 & 78 \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtSixB}} & & & & & & \\[-3.5mm]
  \midrule
  &  & & & & & & \\[7mm]
  \rowcolor{BG}[2.1mm][2.1mm]
  $e.8.1$ & \CC{white} & 0.1135(8) & 0.140(9) & - & 1.05 & 13 & 39  \\
  $i.8.1$ & & 0.1135(11) & 0.140(14) & 0.0(9) & 1.14 & 12 & 32  \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtEightA}} & & & & & & \\[3mm]
  \midrule
  &  & & & & & & \\[7mm]
  $e.8.2$ & & 0.1163(11) & 0.170(15) & - & 0.88 & 8 & 53 \\
  $i.8.2$ & & 0.1160(14) & 0.174(21) & -0.3(1.1) & 0.99 & 7 & 43 \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtEightB}} & & & & & & \\[3mm]
  \midrule
  &  & & & & & & \\[1mm]
  $e.10.1$ & & 0.1214(12) & 0.109(14) & - & 1.36 & 9 & 20 \\
  \rowcolor{BG}[2.1mm][2.1mm]
  $i.10.1$ & \CC{white} & 0.1237(21) & 0.091(17) & 3.0(2.1) & 1.25 & 8 & 26 \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtTenA}} & & & & & & \\[-3.5mm]
  \midrule
  &  & & & & & & \\[1mm]
  $e.10.2$ & & 0.1244(11) & 0.147(19) & - & 0.59 & 7 & 77 \\
  $i.10.2$ & & 0.1260(17) & 0.127(23) & 2.7(2.2) & 0.41 & 6 & 87 \\
  & \raisebox{-0.45\height}{\multirowcell{-5}{\PointsNtTenB}} & & & & & & \\[-3.5mm]
  \bottomrule
\end{tabular}


\end{document}

==> anc/Tau_int_B3/Tau_int_aspect_ratio_6_B3.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplotstable,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={only marks, error bars/.cd, y explicit, y dir=both},
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           nt    ns        beta           tau             errorTau
0.0750      6     36        5.8900         2007            327
0.0850      6     36        5.8832         1610            240
0.0900      6     36        5.8800         2078            343
0.1000      6     36        5.8700         1447            207
0.1100      6     36        5.8450         537             51
0.1100      8     48        6.0300         2780            513
0.1150      8     48        6.0175         2871            536
0.1200      8     48        6.0020         1946            393
0.1250      8     48        5.9760         1191            193
0.1300      8     48        5.9450         614             62
0.1200      10    60        6.1550         4915            1240
0.1250      10    60        6.1370         4774            1192
0.1300      10    60        6.1040         1929            354
0.1350      10    60        6.0570         1043            147
}{\Data}

\pgfmathsetmacro{\kappaCVI}{0.0877}
\pgfmathsetmacro{\kappaCVIII}{0.1135}
\pgfmathsetmacro{\kappaCX}{0.1237}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}
                       
    \begin{axis}[
        name=plot,
        width=12cm,
        height=9cm,
        legend style = {
            name = Legend,
            at = {(0.05, 0.95)},
            anchor = north west,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        scaled x ticks=false, xmin=-0.018, xmax=0.025,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=0, ymax=6900,% ytick={1.1,1.4,...,3.1},
        xlabel={$\kappa-\kappa_{Z_2}$},
        ylabel={$\tau_\text{int}$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        cycle list name=exotic
        ]

            %\draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{4}, myPlot] table [x expr=\thisrow{k}-\kappaCVI, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=6$}
            \addplot+[select coords between index={5}{9}, myPlot] table [x expr=\thisrow{k}-\kappaCVIII, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=8$}
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={10}{14}, myPlot] table [x expr=\thisrow{k}-\kappaCX, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=10$}

            \node[anchor=center, font=\small, fill=yellow!15] at (axis cs:0.015,5900) {$\dfrac{N_s}{N_\tau}=6$};
            
        \end{axis}   

\end{tikzpicture}
\end{document}

==> anc/Tau_int_B3/Tau_int_nt8_B3.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplotstable,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer, groupplots}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}


\pgfplotsset{
	cycle list/.define={my marks}{
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=square*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=diamond*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=triangle*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=pentagon*\\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
		every mark/.append style={solid},mark=* \\
	},
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={
      only marks,
      error bars/.cd, y explicit, y dir=both,
      error mark options={
        rotate=90,
        mark size=4pt
      },
    },
    every non boxed x axis/.style={},
    % initialize color list:
    cycle list/Paired-12,
    % combine it with ’mark list*’:
    cycle multiindex* list={
        [12 of]my marks\nextlist
        Paired-12\nextlist
    },
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           ns        beta           tau             errorTau
0.1100      32        6.0300         888             104
0.1150      32        6.0200         1162            152
0.1200      32        6.0050         1119            144
0.1250      32        5.9810         775             86
0.1300      32        5.9500         579             57
0.1350      32        5.9050         305             23
0.1100      40        6.0300         1561            230
0.1150      40        6.0200         2013            328
0.1200      40        6.0020         1423            202
0.1250      40        5.9810         1181            156
0.1300      40        5.9450         482             44
0.1350      40        5.9050         326             25
0.1100      48        6.0300         2780            513
0.1150      48        6.0175         2871            536
0.1200      48        6.0020         1946            393
0.1250      48        5.9760         1191            193
0.1300      48        5.9450         614             62
0.1100      56        6.0300         3716            1085
0.1150      80        6.0180         13411           4610
}{\Data}

\pgfmathsetmacro{\kappaC}{0.1135}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}
                       
    \begin{groupplot}[
        group style={
          group name=myPlot,
          group size=1 by 2,
          xticklabels at=edge bottom,
          vertical sep=0pt
        },
        width=12cm,
        scaled y ticks=false,
        scaled x ticks=false, xmin=0.106, xmax=0.139,        
    ]

    \nextgroupplot[
        axis x line=top, 
        axis y discontinuity=parallel,
        height=4.7cm,
        ymin=6000, ymax=19000,
        ytick={9000,12000,15000,18000},
        ]

            \pgfplotsset{cycle list shift=11}
            \addplot+[select coords between index={18}{18}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            % \addlegendentry{$N_s=80$}
            \coordinate (kCup) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymax});

        

    \nextgroupplot[
        axis x line=bottom,
        height=6.8cm,
        legend to name={CommonLegend},
        %legend style = {
            %name = Legend,
            %at = {(0.95, 0.95)},
            %anchor = north east,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        %},
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        ymin=0, ymax=5500, ytick={0,1000,...,5000},
        xlabel={$\kappa$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        ]

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{5}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=32$}
            
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={6}{11}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=40$}
            
            \pgfplotsset{cycle list shift=5}
            \addplot+[select coords between index={12}{16}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=48$}
            
            \pgfplotsset{cycle list shift=6}
            \addplot+[select coords between index={17}{17}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=56$}
            
            \pgfplotsset{cycle list shift=7}            
            \addplot coordinates {(0,0)}; % just a dummy plot for the legend
            \addlegendentry{$N_s=80$}
            \coordinate (kCdown) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymin});
            %\node[anchor=center, fill=white, font=\scriptsize, inner sep=1pt] at (axis cs:0.26,1.604) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};

    \end{groupplot}
    
    \node[anchor=north east, xshift=-8mm, yshift=-3mm] (leg) at (myPlot c1r1.north east) {\ref{CommonLegend}};
    \draw[ultra thin, gray, dashed] (kCdown) -- (kCup);
    \node[anchor=south] at (kCup) {$\kappa_{Z_2}$};
    \node[rotate=90] at ($(myPlot c1r1.north west)!0.5!(myPlot c1r2.south west)-(1.3,0)$) {$\tau_\text{int}$};
    \node[font=\small, fill=yellow!15, left = 13mm of leg] {$N_\tau=8$};

\end{tikzpicture}
\end{document}

==> anc/Tau_int_B4/Tau_int_aspect_ratio_6_B4.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplotstable,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={only marks, error bars/.cd, y explicit, y dir=both},
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           nt    ns        beta           tau             errorTau
0.0750      6     36        5.8900         1290            176
0.0850      6     36        5.8832         860             100
0.0900      6     36        5.8800         1032            129
0.1000      6     36        5.8700         1092            140
0.1100      6     36        5.8450         295             22
0.1100      8     48        6.0300         716             77
0.1150      8     48        6.0175         665             69
0.1200      8     48        6.0020         957             147
0.1250      8     48        5.9760         604             75
0.1300      8     48        5.9450         379             31
0.1200      10    60        6.1550         2301            441
0.1250      10    60        6.1370         2926            613
0.1300      10    60        6.1040         1219            187
0.1350      10    60        6.0570         572             63
}{\Data}

\pgfmathsetmacro{\kappaCVI}{0.0877}
\pgfmathsetmacro{\kappaCVIII}{0.1135}
\pgfmathsetmacro{\kappaCX}{0.1237}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}
                       
    \begin{axis}[
        name=plot,
        width=12cm,
        height=9cm,
        legend style = {
            name = Legend,
            at = {(0.05, 0.95)},
            anchor = north west,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        },
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        scaled x ticks=false, xmin=-0.018, xmax=0.025,% xtick={4.95,5,5.05}, xticklabels={$\beta\ll\beta_c$, $\beta_c$,$\beta\gg\beta_c$},
        scaled y ticks=false, ymin=0, ymax=4000,% ytick={1.1,1.4,...,3.1},
        xlabel={$\kappa-\kappa_{Z_2}$},
        ylabel={$\tau_\text{int}$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        cycle list name=exotic
        ]

            %\draw[ultra thin, gray, dashed] (axis cs:\pgfkeysvalueof{/pgfplots/xmin},1.604) -- (axis cs:\pgfkeysvalueof{/pgfplots/xmax},1.604);

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{4}, myPlot] table [x expr=\thisrow{k}-\kappaCVI, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=6$}
            \addplot+[select coords between index={5}{9}, myPlot] table [x expr=\thisrow{k}-\kappaCVIII, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=8$}
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={10}{14}, myPlot] table [x expr=\thisrow{k}-\kappaCX, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_\tau=10$}

            \node[anchor=center, font=\footnotesize, fill=yellow!15] at (axis cs:0.015,3400) {$\dfrac{N_s}{N_\tau}=6$};
            
        \end{axis}   

\end{tikzpicture}
\end{document}

==> anc/Tau_int_B4/Tau_int_nt8_B4.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{pgfplotstable,amsmath,mathabx,moresize}
\usetikzlibrary{calc,positioning}
\usepgfplotslibrary{colorbrewer, groupplots}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

\pgfplotsset{%
    compat=1.16,
    myFit/.style={samples=2, mark=none},
    myPlot/.style={
      only marks,
      error bars/.cd, y explicit, y dir=both,
      error mark options={
        rotate=90,
        mark size=4pt
      },
    },
    every non boxed x axis/.style={},
    % initialize color list:
    cycle list/Paired-12,
    % combine it with ’mark list*’:
    cycle multiindex* list={
        [1 of]mark list*\nextlist
        Paired-12\nextlist
    },
}

\pgfkeys{/pgf/number format/.cd, 1000 sep={}, fixed, precision=3}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\pgfplotstableread{
k           ns        beta           tau             errorTau
0.1100      32        6.0300         252             18
0.1150      32        6.0200         308             23
0.1200      32        6.0050         371             30
0.1250      32        5.9810         258             18
0.1300      32        5.9500         216             14
0.1350      32        5.9050         160             9
0.1100      40        6.0300         526             50
0.1150      40        6.0200         766             85
0.1200      40        6.0020         512             48
0.1250      40        5.9810         635             65
0.1300      40        5.9450         268             19
0.1350      40        5.9050         192             12
0.1100      48        6.0300         716             77
0.1150      48        6.0175         665             69
0.1200      48        6.0020         957             147
0.1250      48        5.9760         604             75
0.1300      48        5.9450         379             31
0.1100      56        6.0300         2871            771
0.1150      80        6.0180         10690           3454
}{\Data}

\pgfmathsetmacro{\kappaC}{0.1135}

% Style to select only points from #1 to #2 (inclusive)
\pgfplotsset{select coords between index/.style 2 args={
    x filter/.code={
        \ifnum\coordindex<#1\def\pgfmathresult{}\fi
        \ifnum\coordindex>#2\def\pgfmathresult{}\fi
    }
}}

\begin{document}
\begin{tikzpicture}
                       
    \begin{groupplot}[
        group style={
          group name=myPlot,
          group size=1 by 2,
          xticklabels at=edge bottom,
          vertical sep=0pt
        },
        width=12cm,
        scaled y ticks=false,
        scaled x ticks=false, xmin=0.106, xmax=0.139,        
    ]

    \nextgroupplot[
        axis x line=top, 
        axis y discontinuity=parallel,
        height=5.5cm,
        ymin=1150, ymax=14500,
        ytick={3000,6000,9000,12000},
        ]
            \pgfplotsset{cycle list shift=9}            
            \addplot+[select coords between index={17}{17}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \pgfplotsset{cycle list shift=10}
            \addplot+[select coords between index={18}{18}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            % \addlegendentry{$N_s=80$}
            \coordinate (kCup) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymax});

        

    \nextgroupplot[
        axis x line=bottom,
        height=5.5cm,
        legend to name={CommonLegend},
        %legend style = {
            %name = Legend,
            %at = {(0.95, 0.95)},
            %anchor = north east,
            %column sep = 1mm,
            %legend columns=3,
            %transpose legend,
            %draw = none,
            %nodes={scale=0.75, transform shape} %To rescale text and do not use font (e.g. \tiny)
        %},
        legend image post style={sharp plot,|-|},
        legend cell align = left,
        ymin=0, ymax=1150, ytick={0,200,...,1100},
        xlabel={$\kappa$},
        %label style = {font=\small},
        %tick label style = {font=\scriptsize},
        ]

            \pgfplotsset{cycle list shift=1}
            \addplot+[select coords between index={0}{5}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=32$}
            \pgfplotsset{cycle list shift=2}
            \addplot+[select coords between index={6}{11}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=40$}
            \pgfplotsset{cycle list shift=5}
            \addplot+[select coords between index={12}{16}, myPlot] table [x=k, y=tau, y error=errorTau] {\Data};
            \addlegendentry{$N_s=48$}
            \pgfplotsset{cycle list shift=6}
            \addplot coordinates {(0,0)}; % just a dummy plot for the legend
            \addlegendentry{$N_s=56$}
            \pgfplotsset{cycle list shift=7}
            \addplot coordinates {(0,0)}; % just a dummy plot for the legend
            \addlegendentry{$N_s=80$}
            \coordinate (kCdown) at (axis cs:\kappaC, \pgfkeysvalueof{/pgfplots/ymin});
            %\node[anchor=center, fill=white, font=\scriptsize, inner sep=1pt] at (axis cs:0.26,1.604) {$B_4(\beta_c,\kappa_{Z_2},\infty)$};

    \end{groupplot}
    
    \node[anchor=north east, xshift=-8mm, yshift=-2mm] (leg) at (myPlot c1r1.north east) {\ref{CommonLegend}};
    \draw[ultra thin, gray, dashed] (kCdown) -- (kCup);
    \node[anchor=south] at (kCup) {$\kappa_{Z_2}$};
    \node[rotate=90] at ($(myPlot c1r1.north west)!0.5!(myPlot c1r2.south west)-(1.3,0)$) {$\tau_\text{int}$};
    \node[font=\footnotesize, fill=yellow!15, left = of leg] {$N_\tau=8$};

\end{tikzpicture}
\end{document}

==> anc/Z2_shift/Z2_shift.tex <==
\documentclass[border=3mm]{standalone}
\usepackage{tikz,amsmath,mathabx}
\usetikzlibrary{calc,positioning,arrows.meta}

\tikzset{%
    to/.style={->,>=stealth},
    from/.style={<-,>=stealth},
    shorten/.style 2 args={shorten <= #1, shorten >= #2}
}

%Colors phases
\definecolor{zTwoLine}{RGB}{0,102,255}
\definecolor{zTwoSurf}{RGB}{128,179,255}
\definecolor{firstLine}{RGB}{255,128,0}
\definecolor{firstSurf}{RGB}{255,255,150}

\begin{document}
\begin{tikzpicture}

    \path coordinate (nt1L) at (0,0)
          coordinate (nt2L) at ($(nt1L)+(0,-2.5)$)
          coordinate (nt1R) at ($(nt1L)+(8, 0.0)$)
          coordinate (nt2R) at ($(nt1R)+(0,-2.5)$)
          coordinate (cross1L) at ($(nt1L)!0.25!(nt1R)$)
          coordinate (cross1R) at ($(nt1L)!0.70!(nt1R)$)
          coordinate (cross2L) at ($(nt2L)!0.12!(nt2R)$)
          coordinate (cross2R) at ($(nt2L)!0.60!(nt2R)$)
          coordinate (mPhys1) at ($(cross1L)!0.2!(cross1R)$)
          coordinate (mPhys2) at (mPhys1 |- nt2L);

    \draw[ultra thick, firstLine] (nt1L) -- (cross1L) (cross1R) -- (nt1R);
    \draw[ultra thick, firstLine] (nt2L) -- (cross2L) (cross2R) -- (nt2R);
    \draw[thick, dashed] (cross2L) -- (cross2R) (cross1L) -- (cross1R);
    \draw[ultra thin, gray!30, shorten={-6mm}{-4mm}] (nt1L) -- (nt2L);
    \draw[ultra thin, gray!30, shorten={-6mm}{-4mm}] (nt1R) -- (nt2R);
    \draw[dotted, thin, shorten={-3mm}{-4mm}] (mPhys1) -- (mPhys2);
    \draw[-{Stealth[length=2mm,width=2mm]}, shorten={-2mm}{-8mm}] ($(nt1R)+(0.5,0)$) -- node[midway,right=1mm] {
      \begin{tabular}{c}
        $a\to 0$ \\[1mm]
        $N_\tau\to\infty$ \\
      \end{tabular}
    } ($(nt2R)+(0.5,0)$);
    \pgfmathsetmacro{\rZ}{3.5}
    \fill[zTwoLine] (cross1L) circle(\rZ pt)
                    (cross1R) circle(\rZ pt)
                    (cross2L) circle(\rZ pt)
                    (cross2R) circle(\rZ pt);

    % Labels
    \node[anchor=south, font=\itshape] at ($(cross1L)!0.6!(cross1R)$) {Crossover};
    \node[anchor=south, text=firstLine] at ($(nt1L)!0.5!(cross1L)$) {$1^\text{st}$ order};
    \node[anchor=south, text=firstLine] at ($(nt1R)!0.5!(cross1R)$) {$1^\text{st}$ order};
    \node[below = 2mm of cross1L, text=zTwoLine] {$Z_2$};
    \node[below = 2mm of cross1R, text=zTwoLine] {$Z_2$};
    \node[above = 8mm of nt1L]   {$m_{u,d}^\text{\vphantom{phys.}}=0$};
    \node[below = 5mm of mPhys2] {$m_{u,d}^\text{phys.}$};
    \node[above = 8mm of nt1R]   {$m_{u,d}^\text{\vphantom{phys.}}=\infty$};

\end{tikzpicture}
\end{document}
